Non-linear quantum-classical scheme to simulate non-equilibrium strongly correlated fermionic many-body dynamics

We propose a non-linear, hybrid quantum-classical scheme for simulating non-equilibrium dynamics of strongly correlated fermions described by the Hubbard model in a Bethe lattice in the thermodynamic limit. Our scheme implements non-equilibrium dynamical mean field theory (DMFT) and uses a digital quantum simulator to solve a quantum impurity problem whose parameters are iterated to self-consistency via a classically computed feedback loop where quantum gate errors can be partly accounted for. We analyse the performance of the scheme in an example case.

==> script_for_figs3_and_4/figures_script.m <==
% This script generates the figures 3 and 4 in J. M. Kreula et al, arXiv:1510.05703 
% (c) Juha Kreula, 27 October 2015

close all; clear;

load('data.mat');


%Figure 3a:
fig=figure(1);
fsize=21;
fsize2=16;
set(fig,'DefaultAxesFontSize',fsize);
set(fig,'DefaultTextFontSize',fsize2);
set(fig,'DefaultLineLineWidth',3);
plot(time_vector,doubleocc_ED,'b-')
hold on
plot(time_vector(1:4:end),doubleocc_MSerror0(1:4:end),'k+','MarkerSize',17)
plot(time_vector,doubleocc_MSerror0001,'g--')
plot(time_vector,doubleocc_MSerror001,'color',[0.9 0.8 0])
plot(time_vector,doubleocc_MSerror01,'r-')
xlabel('t v_0');
ylabel('\langled\rangle(t)');
ylim([0 0.18]);
xlim([0 1.56]);
ax=gca;
ax.YTick=[0 0.06 0.12 0.18];
text(0.1,0.16,'a','FontSize',28)
leg=legend({'ED','\sigma_{MS}=0','\sigma_{MS}=10^{-3}','\sigma_{MS}=10^{-2}','\sigma_{MS}=10^{-1}',},'Position',[0.55 0.4 0.5 0.2]);
legend boxoff
set(leg,'FontSize',22)

%Figure 3b:
fig=figure(2);
fsize=21;
fsize2=16;
set(fig,'DefaultAxesFontSize',fsize);
set(fig,'DefaultTextFontSize',fsize2);
set(fig,'DefaultLineLineWidth',2);
surf(t_vec,t_vec,epsilon_G_MSerror001)
axis tight
shading('interp')
xlabel('t v_0')
ylabel('t^{\prime} v_0')
zlabel('\epsilon_G(t,t^{\prime})')
set(gca,'XAxisLocation','top')
text(-0.1,1.3,0.07,'b','FontSize',28)
ax=gca;
ax.XTick=[0:0.4:1.2];
ax.YTick=[0:0.4:1.2];
ax.ZTick=[0:0.025:0.05];
grid on
view(-51,28)
camlight right;
lighting gouraud

camlight left;
lighting phong

%Figure 4a main:
fig=figure(3);
fsize=21;
fsize2=16;
set(fig,'DefaultAxesFontSize',fsize);
set(fig,'DefaultTextFontSize',fsize2);
set(fig,'DefaultLineLineWidth',2.5);
surf(tvec,tvec,DeltaLambda);%-1i*miLaml_etaNoErr
shading('interp');
view(-54,32)
xlabel('t v_0');ylabel('t^{\prime} v_0');
zlabel('\Delta_{\Lambda}(t,t^{\prime})')
text(0,0.63,2,'a','FontSize',28)
ax=gca;
ax.XTick=[0:0.2:0.6];
ax.YTick=[0:0.2:0.6];
ax.ZTick=[0:0.4:1.2];

%Figure 4a inset:
% Create a white box around the main inset plot
handaxes=axes('position',[0.575 0.565 0.4 0.4]);
plot(0,0,'k.','MarkerSize',0.001)
handaxes.XTick=[];
handaxes.YTick=[];

% Main inset plot
handaxes=axes('position',[0.7 0.7 0.25 0.22]);
plot(MS_errors,etas,'o-','MarkerSize',9)
xlabel('\sigma_{MS}','FontSize',21)
ylabel('\eta/v_0','FontSize',21)
xlim([0 0.11])

%Figure 4b:
fig=figure(4);
fsize=21;
fsize2=18;
set(fig,'DefaultAxesFontSize',fsize);
set(fig,'DefaultTextFontSize',fsize2);
set(fig,'DefaultLineLineWidth',1.5);
plot(Gammas,without_noise_reduction,'bo-',Gammas,with_noise_reduction,'ro-','MarkerSize',10)
leg=legend({'Without noise reduction','With noise reduction'},'Position',[0.45 0.5 0.5 0.1]);
set(leg,'box','off')
text(0.5,0.018,'b','FontSize',28)
xlabel('\gamma / v_0');
ylabel('\epsilon_\Lambda / v_0^2')
ax=gca;
ax.XTick=[0:4:8];
ax.YTick=[0:0.01:0.02];
